The Higgs Branch of Heterotic LSTs: Hasse Diagrams and Generalized Symmetries

We study the Higgs branches of the 6d $(1,0)$ little string theories that live on the worldvolume of NS5-branes probing an ADE-singularity in the heterotic $E_8 \times E_8$ and $\mathrm{Spin}(32)/\mathbb{Z}_2$ string theories. On the $E_8 \times E_8$ side, such LSTs are obtained via fusion of orbi-instanton SCFTs. For the $\mathbb{C}^2/\mathbb{Z}_K$ orbifolds, we determine a magnetic quiver for the Higgs branch from the alternative Type IIA brane system engineering the LST; we show that the magnetic quiver obtained in this way is the same as the Coulomb gauging of the 3d mirrors associated to the orbi-instanton building blocks. Using quiver subtraction, we determine the Hasse diagram of Higgs branch RG flows between the LSTs, and we analyze how the structure constants of the generalized global symmetries vary along the edges of the Hasse diagram. From the Hasse diagram of the Higgs branch, we are immediately able to identify LSTs with the same T-duality-invariant properties, and thus to propose candidate T-dual pairs. We perform a similar analysis of the Higgs branch Hasse diagram and putative T-dual families for particular $E_6$-orbifold LSTs by taking advantage of a duality between a rank zero orbi-instanton theory and a rank one conformal matter theory.

==> anc/Pair_identifier.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    153571,       4501]
NotebookOptionsPosition[    150603,       4446]
NotebookOutlinePosition[    151025,       4463]
CellTagsIndexPosition[    150982,       4460]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Heterotic T - Dual Pair Identifier", "Title",
 CellChangeTimes->{{3.910938717786653*^9, 
  3.910938757430985*^9}},ExpressionUUID->"fbb3841f-fa33-4384-9aae-\
efa774e79b1d"],

Cell["\<\
This script identifies putative T - dual models in Heterotic E_ 8 x E_ 8 and \
Spin (32)/Z_ 2 by matching the 2 - Group Structure constant \\kappa_R, the 5 \
d Coulomb Branch dimension, and the 6 d flavour symmetry rank . The script is \
specific to models engineered by having M5 branes probing C^2 modded by the \
icosahedral group between 2 M9 walls .\
\>", "Text",
 CellChangeTimes->{{3.9109388038070517`*^9, 
  3.910938990167596*^9}},ExpressionUUID->"f59850c5-a1c6-4a2d-8fc7-\
3f9e02a3bee5"],

Cell[CellGroupData[{

Cell["(E_6,E_8) Orbi Instanton Data ", "Section",
 CellChangeTimes->{{3.910939034822403*^9, 3.910939042078004*^9}, {
  3.910939107940201*^9, 
  3.910939122843667*^9}},ExpressionUUID->"c2473c75-a356-475b-8180-\
68c643dc1213"],

Cell["\<\
Each entry of the table has the following structure {\"Bala-Carter Label\", \
Tensor Branch curves, Flavour symmetry,\\delta \\kappa_R, dim C, dim H}\
\>", "Text",
 CellChangeTimes->{{3.910939132220036*^9, 3.9109392330923023`*^9}, {
  3.910939781958583*^9, 
  3.9109398142945538`*^9}},ExpressionUUID->"5d9ba204-41f0-4283-9ffd-\
5910a9dceaa2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OIdata", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<0\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
           ",", "3", ",", "1"}], "}"}], "]"}], ",", "\"\<e8\>\"", ",", "8", 
        ",", "1", ",", "31", ",", "18", ",", "192"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A1\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
           ",", "1"}], "}"}], "]"}], ",", "\"\<e7\>\"", ",", "7", ",", "1", 
        ",", "30", ",", "17", ",", "163"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<2A1\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<so13\>\"", ",", "7", ",", "1", ",", "29", 
        ",", "16", ",", "146"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<3A1\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<f4 \[CirclePlus] su2\>\"", ",", "5", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "]"}], ",", "28", ",", "15", ",", 
        "136"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A2\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<e6\>\"", ",", "6", ",", "1", ",", "27", ",",
         "15", ",", "135"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<4A1\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<sp4\>\"", ",", "4", ",", "1", ",", "27", 
        ",", "14", ",", "148"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A2 + A1\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<su6\>\"", ",", "5", ",", "1", ",", "26", 
        ",", "14", ",", "144"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A2 + 2A1\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<so7 \[CirclePlus] su2\>\"", ",", "4", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"3", " ", 
            RowBox[{"(", "2", ")"}]}]}], "}"}], "]"}], ",", "25", ",", "13", 
        ",", "119"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A2 + 3A1\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<g2 \[CirclePlus] su2\>\"", ",", "3", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", " ", 
            RowBox[{"(", "2", ")"}]}], ",", "1"}], "}"}], "]"}], ",", "24", 
        ",", "12", ",", "115"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<2A2\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<g2 \[CirclePlus] g2\>\"", ",", "4", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "]"}], ",", "23", ",", "12", ",", 
        "114"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A3\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "4", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<so11 \[CirclePlus] u1\>\"", ",", "6", ",", 
        "1", ",", "21", ",", "12", ",", "118"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<2A2 + A1\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "4", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<g2 \[CirclePlus] sp1\>\"", ",", "3", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], "]"}], ",", "22", ",", "11", ",", 
        "111"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A3 + A1\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "4", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<so7 \[CirclePlus] sp1 \[CirclePlus] u1\>\"",
         ",", "5", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "]"}], ",", "20", ",", "11", ",", 
        "110"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<D4(a1)\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "4", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<so8 \[CirclePlus] u1 \[CirclePlus] u1\>\"", 
        ",", "6", ",", "1", ",", "19", ",", "11", ",", "109"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<2A2 + 2A1\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<sp2\>\"", ",", "2", ",", "3", ",", "21", 
        ",", "10", ",", "108"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A3 + 2A1\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<sp2 \[CirclePlus] su2 \[CirclePlus] u1\>\"",
         ",", "4", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "]"}], ",", "19", ",", "10", ",", 
        "106"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<D4(a1) + A1\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", 
        "\"\<sp1 \[CirclePlus] sp1 \[CirclePlus] sp1 \[CirclePlus] u1 \
\[CirclePlus] u1\>\"", ",", "5", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], "]"}], ",", "18", ",", 
        "10", ",", "104"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A3 + A2\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<sp2 \[CirclePlus] su2 \[CirclePlus] u1\>\"",
         ",", "4", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"2", " ", 
            RowBox[{"(", "3", ")"}]}]}], "}"}], "]"}], ",", "17", ",", "9", 
        ",", "103"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A3 + A2 + A1\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<su3 \[CirclePlus] sp1\>\"", ",", "3", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", "3", ")"}]}], ",", "1"}], "}"}], "]"}], ",", "16", 
        ",", "8", ",", "101"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<D4(a1) + A2\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}], 
          "}"}], "]"}], ",", "\"\<su3 \[CirclePlus] su3\>\"", ",", "4", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", " ", 
            RowBox[{"(", "3", ")"}]}], ",", 
           RowBox[{"1", " ", 
            RowBox[{"(", "3", ")"}]}]}], "}"}], "]"}], ",", "15", ",", "8", 
        ",", "100"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<2A3\>\"", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], "]"}], ",", 
        "\"\<su4 \[CirclePlus] u1\>\"", ",", "4", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"1", " ", 
           RowBox[{"(", "2", ")"}]}], "}"}], "]"}], ",", "11", ",", "6", ",", 
        "96"}], "}"}]}], "}"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"table", "=", 
   RowBox[{"TableForm", "[", 
    RowBox[{"OIdata", ",", 
     RowBox[{"TableHeadings", "->", 
      RowBox[{"{", 
       RowBox[{"None", ",", 
        RowBox[{"{", 
         RowBox[{
         "\"\<BC Label\>\"", ",", "\"\<Tensor Branch\>\"", ",", 
          "\"\<Flavor\>\"", ",", "\"\<Rank(F)\>\"", ",", "\"\<\[Kappa]F\>\"", 
          ",", "\"\<\[Delta]\[Kappa]R\>\"", ",", "\"\<dC\>\"", ",", 
          "\"\<dH\>\""}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"table", "\n"}], "\n"}], "Input",
 CellChangeTimes->{{3.910939828633912*^9, 3.910939865114211*^9}, {
  3.910940107942976*^9, 3.910940135534878*^9}, {3.910946004249333*^9, 
  3.9109460071614103`*^9}, {3.910964398447341*^9, 3.9109645393551702`*^9}},
 CellLabel->
  "In[902]:=",ExpressionUUID->"c68f0898-7e7a-48a6-adc1-c816bdb28d69"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      TagBox["\<\"BC Label\"\>",
       HoldForm], 
      TagBox["\<\"Tensor Branch\"\>",
       HoldForm], 
      TagBox["\<\"Flavor\"\>",
       HoldForm], 
      TagBox["\<\"Rank(F)\"\>",
       HoldForm], 
      TagBox["\<\"\[Kappa]F\"\>",
       HoldForm], 
      TagBox["\<\"\[Delta]\[Kappa]R\"\>",
       HoldForm], 
      TagBox["\<\"dC\"\>",
       HoldForm], 
      TagBox["\<\"dH\"\>",
       HoldForm]},
     {"\<\"0\"\>", 
      TemplateBox[{"1", "2", "2", "3", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"e8\"\>", "8", "1", "31", "18", "192"},
     {"\<\"A1\"\>", 
      TemplateBox[{"1", "2", "3", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"e7\"\>", "7", "1", "30", "17", "163"},
     {"\<\"2A1\"\>", 
      TemplateBox[{"1", "3", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"so13\"\>", "7", "1", "29", "16", "146"},
     {"\<\"3A1\"\>", 
      TemplateBox[{"1", "3", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"f4 \[CirclePlus] su2\"\>", "5", 
      TemplateBox[{"1", "1"},
       "RowDefault"], "28", "15", "136"},
     {"\<\"A2\"\>", 
      TemplateBox[{"1", "3", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"e6\"\>", "6", "1", "27", "15", "135"},
     {"\<\"4A1\"\>", 
      TemplateBox[{"2", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"sp4\"\>", "4", "1", "27", "14", "148"},
     {"\<\"A2 + A1\"\>", 
      TemplateBox[{"2", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"su6\"\>", "5", "1", "26", "14", "144"},
     {"\<\"A2 + 2A1\"\>", 
      TemplateBox[{"2", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"so7 \[CirclePlus] su2\"\>", "4", 
      TemplateBox[{"1", "6"},
       "RowDefault"], "25", "13", "119"},
     {"\<\"A2 + 3A1\"\>", 
      TemplateBox[{"2", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"g2 \[CirclePlus] su2\"\>", "3", 
      TemplateBox[{"2", "1"},
       "RowDefault"], "24", "12", "115"},
     {"\<\"2A2\"\>", 
      TemplateBox[{"1", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"g2 \[CirclePlus] g2\"\>", "4", 
      TemplateBox[{"1", "1"},
       "RowDefault"], "23", "12", "114"},
     {"\<\"A3\"\>", 
      TemplateBox[{"1", "4", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"so11 \[CirclePlus] u1\"\>", "6", "1", "21", "12", 
      "118"},
     {"\<\"2A2 + A1\"\>", 
      TemplateBox[{"1", "4", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"g2 \[CirclePlus] sp1\"\>", "3", 
      TemplateBox[{"1", "3"},
       "RowDefault"], "22", "11", "111"},
     {"\<\"A3 + A1\"\>", 
      TemplateBox[{"1", "4", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"so7 \[CirclePlus] sp1 \[CirclePlus] u1\"\>", "5", 
      TemplateBox[{"1", "1"},
       "RowDefault"], "20", "11", "110"},
     {"\<\"D4(a1)\"\>", 
      TemplateBox[{"1", "4", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"so8 \[CirclePlus] u1 \[CirclePlus] u1\"\>", "6", 
      "1", "19", "11", "109"},
     {"\<\"2A2 + 2A1\"\>", 
      TemplateBox[{"3", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"sp2\"\>", "2", "3", "21", "10", "108"},
     {"\<\"A3 + 2A1\"\>", 
      TemplateBox[{"3", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"sp2 \[CirclePlus] su2 \[CirclePlus] u1\"\>", "4", 
      TemplateBox[{"1", "1"},
       "RowDefault"], "19", "10", "106"},
     {"\<\"D4(a1) + A1\"\>", 
      TemplateBox[{"3", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"sp1 \[CirclePlus] sp1 \[CirclePlus] sp1 \
\[CirclePlus] u1 \[CirclePlus] u1\"\>", "5", 
      TemplateBox[{"1", "1", "1"},
       "RowDefault"], "18", "10", "104"},
     {"\<\"A3 + A2\"\>", 
      TemplateBox[{"3", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"sp2 \[CirclePlus] su2 \[CirclePlus] u1\"\>", "4", 
      TemplateBox[{"1", "6"},
       "RowDefault"], "17", "9", "103"},
     {"\<\"A3 + A2 + A1\"\>", 
      TemplateBox[{"3", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"su3 \[CirclePlus] sp1\"\>", "3", 
      TemplateBox[{"6", "1"},
       "RowDefault"], "16", "8", "101"},
     {"\<\"D4(a1) + A2\"\>", 
      TemplateBox[{"3", "1", "5", "1", "3", "1"},
       "RowDefault"], "\<\"su3 \[CirclePlus] su3\"\>", "4", 
      TemplateBox[{"3", "3"},
       "RowDefault"], "15", "8", "100"},
     {"\<\"2A3\"\>", 
      TemplateBox[{"2", "2", "2", "1"},
       "RowDefault"], "\<\"su4 \[CirclePlus] u1\"\>", "4", 
      TemplateBox[{"2"},
       "RowDefault"], "11", "6", "96"}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {{False}}, "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {None, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {
     None, {"BC Label", "Tensor Branch", "Flavor", "Rank(F)", "\[Kappa]F", 
       "\[Delta]\[Kappa]R", "dC", "dH"}}]]]], "Output",
 CellChangeTimes->{{3.910939844745439*^9, 3.910939865667053*^9}, {
   3.9109401096409807`*^9, 3.9109401365449677`*^9}, 3.910943716964719*^9, 
   3.9109601124838247`*^9, {3.9109645342171793`*^9, 3.910964540143713*^9}},
 CellLabel->
  "Out[904]//TableForm=",ExpressionUUID->"de26010d-6659-4482-8c76-\
6f6cebbcf245"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["E_ 8 \\[otimes] E_ 8 Heterotic Models", "Section",
 CellChangeTimes->{{3.9109402599782743`*^9, 3.910940294179287*^9}, {
  3.910940758907116*^9, 
  3.910940762906548*^9}},ExpressionUUID->"52482d76-edd0-4930-8a14-\
28cc6766ab11"],

Cell[TextData[{
 "The function LST[BClabel1, BClabel1] constructs the LST K_ {0, 0, e6} \
(BClabel1, BClabel2)  , and outputs the ",
 Cell[BoxData[
  TagBox[
   RowBox[{
    RowBox[{" ", 
     RowBox[{
      RowBox[{
       TagBox[
        RowBox[{" ", 
         RowBox[{"{", 
          RowBox[{"\[Kappa]R", ","}]}]}],
        HoldForm], "dim", " ", "C"}], ",", " ", 
      RowBox[{"Rank", 
       RowBox[{"(", "F", ")"}]}]}], "}"}], " "}],
   HoldForm]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{{3.910939844745439*^9, 3.910939865667053*^9}, {
   3.9109401096409807`*^9, 3.9109401365449677`*^9}},ExpressionUUID->
  "228ec525-d415-459e-9350-741da4b09496"],
 " for this model."
}], "Text",
 CellChangeTimes->{{3.910941368793432*^9, 3.910941495717654*^9}, {
  3.91094152910279*^9, 3.910941587212191*^9}, {3.9109434160120277`*^9, 
  3.910943416868183*^9}, {3.9109500192889223`*^9, 3.910950046303916*^9}, {
  3.910964714472288*^9, 
  3.9109647761729383`*^9}},ExpressionUUID->"4f0bd6c9-3c31-4a16-a8fe-\
3b74773253f1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"LSTE8xE8", "[", 
    RowBox[{"label1_", ",", "label2_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dataSubset", ",", "rows"}], "}"}], ",", 
     RowBox[{
      RowBox[{"dataSubset", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"OIdata", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "==", "label1"}], "||", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "==", "label2"}]}], "&"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rows", "=", 
       RowBox[{"Length", "[", "dataSubset", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"rows", "==", "2"}], ",", 
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{"dataSubset", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", 
              RowBox[{"{", 
               RowBox[{"6", ",", "7", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
           
           RowBox[{"{", "1", "}"}]}], "]"}], "+", 
         RowBox[{"{", 
          RowBox[{"12", ",", "6", ",", "0"}], "}"}]}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"rows", "==", "1"}], ",", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"dataSubset", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"6", ",", "7", ",", "4"}], "}"}]}], "]"}], "]"}]}], 
           "+", 
           RowBox[{"{", 
            RowBox[{"12", ",", "6", ",", "0"}], "}"}]}], ",", 
          "\"\<Labels not found\>\""}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Testing", " ", "the", " ", "function", " ", "with", " ", "two", " ", 
    "\"\<BC Label\>\"", " ", "values"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"LSTE8xE8", "[", 
  RowBox[{"\"\<2A3\>\"", ",", "\"\<2A3\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.91094051347161*^9, 3.910940513472371*^9}, {
   3.910940555330415*^9, 3.910940555450347*^9}, {3.910940828292808*^9, 
   3.910940829754163*^9}, {3.9109409043525677`*^9, 3.910940914592066*^9}, {
   3.910941248823154*^9, 3.9109413439870977`*^9}, 3.91094177078645*^9, {
   3.910941992608123*^9, 3.910942009311151*^9}, {3.910943412519498*^9, 
   3.9109434242777977`*^9}, {3.910950027658492*^9, 3.910950032594339*^9}, {
   3.910960109240777*^9, 3.910960109937011*^9}, {3.910960308290414*^9, 
   3.910960311697598*^9}, {3.910960355490266*^9, 3.910960389454521*^9}, {
   3.910961781395628*^9, 3.910961785965358*^9}, {3.910961855028699*^9, 
   3.910961861468213*^9}, {3.910961892181734*^9, 3.91096189448337*^9}, {
   3.910961928612851*^9, 3.910961929561252*^9}, {3.910961959947709*^9, 
   3.910961962480257*^9}, {3.910962011641959*^9, 3.91096201368023*^9}, {
   3.91096205066262*^9, 3.91096205456532*^9}, {3.91096208512833*^9, 
   3.910962086949683*^9}, {3.910962120004524*^9, 3.910962122428982*^9}, {
   3.910962161115163*^9, 3.910962165019103*^9}, {3.910962197428782*^9, 
   3.910962200121338*^9}, {3.910962256378943*^9, 3.910962276704117*^9}, {
   3.910962329146347*^9, 3.91096236258932*^9}, {3.910962397422647*^9, 
   3.910962399612525*^9}, {3.9109624394621058`*^9, 3.910962442204035*^9}, {
   3.910962490796627*^9, 3.910962493768818*^9}, {3.9109645608699493`*^9, 
   3.91096464700252*^9}},
 CellLabel->
  "In[911]:=",ExpressionUUID->"a9527caf-f4eb-4e73-8603-d72a35171a7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"34", ",", "18", ",", "8"}], "}"}]], "Output",
 CellChangeTimes->{
  3.910960112546907*^9, 3.9109603125826063`*^9, {3.910960360342448*^9, 
   3.910960390002523*^9}, 3.9109617874257936`*^9, 3.910961862012711*^9, 
   3.910961895445771*^9, 3.910961930518333*^9, 3.9109619632026663`*^9, 
   3.910962014631899*^9, {3.91096206183637*^9, 3.910962087918668*^9}, 
   3.910962123302281*^9, 3.910962165878297*^9, 3.910962201015881*^9, 
   3.910962278518641*^9, 3.910962332895649*^9, 3.910962363252242*^9, 
   3.9109624005515413`*^9, 3.9109624435343523`*^9, 3.910962494704582*^9, {
   3.9109645705177927`*^9, 3.910964611679982*^9}, 3.910964647754775*^9},
 CellLabel->
  "Out[912]=",ExpressionUUID->"677832fc-acd1-4882-8e4f-42816d71ca0d"]
}, Open  ]],

Cell["\<\
Now we construct the Table \[OpenCurlyDoubleQuote]tableHeteroticE8E8\
\[CloseCurlyDoubleQuote] with all the possible LSTs models sorted by \
\[OpenCurlyDoubleQuote]{\[Kappa]R,dC,Rank(F)}\[CloseCurlyDoubleQuote]\
\>", "Text",
 CellChangeTimes->{{3.910945892845778*^9, 3.910945968296528*^9}, {
  3.9109647826442423`*^9, 
  3.910964786860118*^9}},ExpressionUUID->"e56cd75a-6358-4615-a62f-\
f2e4d400fb2b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"labels", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"OIdata", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"results", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"value", "=", 
        RowBox[{"LSTE8xE8", "[", 
         RowBox[{"Label1", ",", "Label2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Head", "[", "value", "]"}], "=!=", "String"}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"results", ",", 
           RowBox[{"{", 
            RowBox[{"Label1", ",", "Label2", ",", "value"}], "}"}]}], "]"}]}],
         "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Label2", ",", "labels"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"Label1", ",", "labels"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"results", "=", 
   RowBox[{"SortBy", "[", 
    RowBox[{"results", ",", "Last"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"results", "=", 
   RowBox[{"DeleteDuplicatesBy", "[", 
    RowBox[{"results", ",", 
     RowBox[{
      RowBox[{"Sort", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableHeteroticE8E8", "=", 
   RowBox[{"TableForm", "[", 
    RowBox[{"results", ",", 
     RowBox[{"TableHeadings", "->", 
      RowBox[{"{", 
       RowBox[{"None", ",", 
        RowBox[{"{", 
         RowBox[{
         "\"\<BC Label1\>\"", ",", "\"\<BC Label2\>\"", ",", 
          "\"\<{\[Kappa]R,dC,Rank(F)}\>\""}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", "tableHeteroticE8E8"}], "Input",
 CellChangeTimes->{{3.9109439091313133`*^9, 3.9109439091329*^9}, 
   3.910943973067911*^9, {3.91094413307376*^9, 3.910944253517568*^9}, {
   3.9109443054701967`*^9, 3.910944348737543*^9}, 3.910944384121385*^9, {
   3.910944545204813*^9, 3.9109445774347687`*^9}, {3.910944663478085*^9, 
   3.910944666666521*^9}, {3.910944707800314*^9, 3.910944847146371*^9}, {
   3.910944914157194*^9, 3.910944954376659*^9}, {3.910944993433722*^9, 
   3.9109450242300053`*^9}, {3.9109451740894527`*^9, 
   3.9109452109455748`*^9}, {3.910945307925899*^9, 3.91094531538244*^9}, {
   3.910945412961993*^9, 3.910945417192938*^9}, {3.910945449465324*^9, 
   3.910945494544483*^9}, {3.910945540047441*^9, 3.910945671029327*^9}, {
   3.910945717521824*^9, 3.910945733256349*^9}, {3.9109458163127728`*^9, 
   3.9109458519968348`*^9}, {3.910945900404365*^9, 3.9109459147644043`*^9}, {
   3.910950085512042*^9, 3.9109501654214497`*^9}, {3.910960071452422*^9, 
   3.910960101792767*^9}, 3.910960156559678*^9, 3.910960202630526*^9, 
   3.910960249581162*^9, 3.910964797402296*^9},
 CellLabel->
  "In[920]:=",ExpressionUUID->"b46717b2-12e4-4f30-940b-a052d42f681a"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {"\<\"BC Label1\"\>", "\<\"BC Label2\"\>", \
"\<\"{\[Kappa]R,dC,Rank(F)}\"\>"},
    {"\<\"2A3\"\>", "\<\"2A3\"\>", GridBox[{
       {"34"},
       {"18"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A3\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"38"},
       {"20"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A3\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"39"},
       {"20"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A3\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"40"},
       {"21"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A3\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"41"},
       {"22"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A3\"\>", "\<\"A3 + 2A1\"\>", GridBox[{
       {"42"},
       {"22"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"D4(a1) + A2\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"42"},
       {"22"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A3\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"42"},
       {"23"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + A2 + A1\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"43"},
       {"22"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A3\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"43"},
       {"23"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"2A3\"\>", GridBox[{
       {"44"},
       {"22"},
       {"6"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + A2 + A1\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"44"},
       {"22"},
       {"6"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + A2\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"44"},
       {"23"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A3\"\>", "\<\"A3\"\>", GridBox[{
       {"44"},
       {"24"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"2A3\"\>", GridBox[{
       {"45"},
       {"23"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + A2\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"45"},
       {"23"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"D4(a1) + A1\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"45"},
       {"24"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"2A3\"\>", GridBox[{
       {"46"},
       {"24"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + 2A1\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"46"},
       {"24"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + A2\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"46"},
       {"24"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + A2 + A1\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"46"},
       {"24"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"D4(a1)\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"46"},
       {"25"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A3\"\>", "\<\"A2 + 3A1\"\>", GridBox[{
       {"47"},
       {"24"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + 2A1\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"47"},
       {"24"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + A1\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"47"},
       {"25"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + A2\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"47"},
       {"25"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + A2 + A1\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"47"},
       {"25"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"48"},
       {"24"},
       {"6"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A3\"\>", "\<\"A2 + 2A1\"\>", GridBox[{
       {"48"},
       {"25"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + 2A1\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"48"},
       {"25"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + A1\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"48"},
       {"25"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"48"},
       {"26"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + A2\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"48"},
       {"26"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"D4(a1) + A1\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"48"},
       {"26"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"49"},
       {"24"},
       {"5"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"49"},
       {"25"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A3\"\>", "\<\"A2 + A1\"\>", GridBox[{
       {"49"},
       {"26"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"49"},
       {"26"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + 2A1\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"49"},
       {"26"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + A1\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"49"},
       {"26"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"D4(a1)\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"49"},
       {"27"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"50"},
       {"25"},
       {"6"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"50"},
       {"25"},
       {"6"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"50"},
       {"26"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A3\"\>", "\<\"4A1\"\>", GridBox[{
       {"50"},
       {"26"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + 2A1\"\>", "\<\"A3 + 2A1\"\>", GridBox[{
       {"50"},
       {"26"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A3\"\>", "\<\"A2\"\>", GridBox[{
       {"50"},
       {"27"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"50"},
       {"27"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + 2A1\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"50"},
       {"27"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + A1\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"50"},
       {"27"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"D4(a1)\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"50"},
       {"28"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"51"},
       {"26"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"51"},
       {"26"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"51"},
       {"26"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 3A1\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"51"},
       {"26"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A3\"\>", "\<\"3A1\"\>", GridBox[{
       {"51"},
       {"27"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + 2A1\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"51"},
       {"27"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"51"},
       {"28"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + A1\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"51"},
       {"28"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"A3 + 2A1\"\>", GridBox[{
       {"52"},
       {"26"},
       {"6"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 3A1\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"52"},
       {"26"},
       {"6"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"52"},
       {"27"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"52"},
       {"27"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"52"},
       {"27"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 2A1\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"52"},
       {"27"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3\"\>", "\<\"A3 + 2A1\"\>", GridBox[{
       {"52"},
       {"28"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3 + A1\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"52"},
       {"28"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"2A3\"\>", GridBox[{
       {"52"},
       {"28"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"52"},
       {"29"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"53"},
       {"27"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"A3 + 2A1\"\>", GridBox[{
       {"53"},
       {"27"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 2A1\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"53"},
       {"27"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 3A1\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"53"},
       {"27"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"53"},
       {"28"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"53"},
       {"28"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + A1\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"53"},
       {"28"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A3\"\>", "\<\"A1\"\>", GridBox[{
       {"53"},
       {"29"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"53"},
       {"29"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"2A2 + 2A1\"\>", GridBox[{
       {"54"},
       {"26"},
       {"4"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"A3 + 2A1\"\>", GridBox[{
       {"54"},
       {"28"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"A3\"\>", GridBox[{
       {"54"},
       {"28"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"54"},
       {"28"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"4A1\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"54"},
       {"28"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 2A1\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"54"},
       {"28"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 3A1\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"54"},
       {"28"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + A1\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"54"},
       {"28"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"54"},
       {"29"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"54"},
       {"29"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"2A3\"\>", GridBox[{
       {"54"},
       {"30"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A3\"\>", "\<\"A3\"\>", GridBox[{
       {"54"},
       {"30"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"2A2 + A1\"\>", GridBox[{
       {"55"},
       {"27"},
       {"5"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"4A1\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"55"},
       {"28"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 3A1\"\>", "\<\"A3 + 2A1\"\>", GridBox[{
       {"55"},
       {"28"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"55"},
       {"29"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"A3\"\>", GridBox[{
       {"55"},
       {"29"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"3A1\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"55"},
       {"29"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"55"},
       {"29"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 2A1\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"55"},
       {"29"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 3A1\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"55"},
       {"29"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + A1\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"55"},
       {"29"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"2A2 + 2A1\"\>", GridBox[{
       {"56"},
       {"28"},
       {"6"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"2A2 + A1\"\>", GridBox[{
       {"56"},
       {"28"},
       {"6"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"3A1\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"56"},
       {"29"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"4A1\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"56"},
       {"29"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 2A1\"\>", "\<\"A3 + 2A1\"\>", GridBox[{
       {"56"},
       {"29"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 3A1\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"56"},
       {"29"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"A3\"\>", GridBox[{
       {"56"},
       {"30"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"56"},
       {"30"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 2A1\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"56"},
       {"30"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + A1\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"56"},
       {"30"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"56"},
       {"30"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"A2 + 3A1\"\>", GridBox[{
       {"57"},
       {"28"},
       {"5"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"2A2 + A1\"\>", GridBox[{
       {"57"},
       {"29"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"3A1\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"57"},
       {"30"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"4A1\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"57"},
       {"30"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 2A1\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"57"},
       {"30"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 3A1\"\>", "\<\"A3\"\>", GridBox[{
       {"57"},
       {"30"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + A1\"\>", "\<\"A3 + 2A1\"\>", GridBox[{
       {"57"},
       {"30"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"57"},
       {"30"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A1\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"57"},
       {"31"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"57"},
       {"31"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + A1\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"57"},
       {"31"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"A2 + 2A1\"\>", GridBox[{
       {"58"},
       {"29"},
       {"6"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"A2 + 3A1\"\>", GridBox[{
       {"58"},
       {"29"},
       {"6"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"2A2\"\>", GridBox[{
       {"58"},
       {"30"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"4A1\"\>", "\<\"A3 + 2A1\"\>", GridBox[{
       {"58"},
       {"30"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"3A1\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"58"},
       {"31"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"4A1\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"58"},
       {"31"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A1\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"58"},
       {"31"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2\"\>", "\<\"A3 + 2A1\"\>", GridBox[{
       {"58"},
       {"31"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 2A1\"\>", "\<\"A3\"\>", GridBox[{
       {"58"},
       {"31"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + A1\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"58"},
       {"31"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"58"},
       {"31"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"D4(a1) + A2\"\>", GridBox[{
       {"58"},
       {"32"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"58"},
       {"32"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"A2 + 3A1\"\>", GridBox[{
       {"59"},
       {"30"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"A2 + A1\"\>", GridBox[{
       {"59"},
       {"30"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"A2 + 2A1\"\>", GridBox[{
       {"59"},
       {"30"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"3A1\"\>", "\<\"A3 + 2A1\"\>", GridBox[{
       {"59"},
       {"31"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"4A1\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"59"},
       {"31"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"A3 + A2 + A1\"\>", GridBox[{
       {"59"},
       {"32"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"3A1\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"59"},
       {"32"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A1\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"59"},
       {"32"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"59"},
       {"32"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + A1\"\>", "\<\"A3\"\>", GridBox[{
       {"59"},
       {"32"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"59"},
       {"32"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"4A1\"\>", GridBox[{
       {"60"},
       {"30"},
       {"6"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 3A1\"\>", "\<\"A2 + 3A1\"\>", GridBox[{
       {"60"},
       {"30"},
       {"6"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"A2 + 2A1\"\>", GridBox[{
       {"60"},
       {"31"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"A2\"\>", GridBox[{
       {"60"},
       {"31"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"A2 + A1\"\>", GridBox[{
       {"60"},
       {"31"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"3A1\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"60"},
       {"32"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"4A1\"\>", "\<\"A3\"\>", GridBox[{
       {"60"},
       {"32"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"A3 + 2A1\"\>", GridBox[{
       {"60"},
       {"32"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"A3 + A2\"\>", GridBox[{
       {"60"},
       {"33"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A1\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"60"},
       {"33"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2\"\>", "\<\"A3\"\>", GridBox[{
       {"60"},
       {"33"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"60"},
       {"33"},
       {"13"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"3A1\"\>", GridBox[{
       {"61"},
       {"31"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"4A1\"\>", GridBox[{
       {"61"},
       {"31"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 2A1\"\>", "\<\"A2 + 3A1\"\>", GridBox[{
       {"61"},
       {"31"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"A2 + A1\"\>", GridBox[{
       {"61"},
       {"32"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"A2\"\>", GridBox[{
       {"61"},
       {"32"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"3A1\"\>", "\<\"A3\"\>", GridBox[{
       {"61"},
       {"33"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A1\"\>", "\<\"A3 + 2A1\"\>", GridBox[{
       {"61"},
       {"33"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"61"},
       {"33"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"D4(a1) + A1\"\>", GridBox[{
       {"61"},
       {"34"},
       {"13"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A1\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"61"},
       {"34"},
       {"13"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"4A1\"\>", GridBox[{
       {"62"},
       {"32"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"3A1\"\>", GridBox[{
       {"62"},
       {"32"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 2A1\"\>", "\<\"A2 + 2A1\"\>", GridBox[{
       {"62"},
       {"32"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 3A1\"\>", "\<\"A2 + A1\"\>", GridBox[{
       {"62"},
       {"32"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"2A2 + 2A1\"\>", GridBox[{
       {"62"},
       {"32"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"A2\"\>", GridBox[{
       {"62"},
       {"33"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"A3 + 2A1\"\>", GridBox[{
       {"62"},
       {"34"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A1\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"62"},
       {"34"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"A3\"\>", GridBox[{
       {"62"},
       {"34"},
       {"13"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"D4(a1)\"\>", GridBox[{
       {"62"},
       {"35"},
       {"14"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"4A1\"\>", "\<\"A2 + 3A1\"\>", GridBox[{
       {"63"},
       {"32"},
       {"7"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"3A1\"\>", GridBox[{
       {"63"},
       {"33"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + 2A1\"\>", "\<\"A1\"\>", GridBox[{
       {"63"},
       {"33"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2\"\>", "\<\"A2 + 3A1\"\>", GridBox[{
       {"63"},
       {"33"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + 2A1\"\>", "\<\"A2 + A1\"\>", GridBox[{
       {"63"},
       {"33"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"2A2 + A1\"\>", GridBox[{
       {"63"},
       {"33"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"A3 + A1\"\>", GridBox[{
       {"63"},
       {"35"},
       {"13"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A1\"\>", "\<\"A3\"\>", GridBox[{
       {"63"},
       {"35"},
       {"13"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"3A1\"\>", "\<\"A2 + 3A1\"\>", GridBox[{
       {"64"},
       {"33"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"4A1\"\>", "\<\"A2 + 2A1\"\>", GridBox[{
       {"64"},
       {"33"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"2A2 + 2A1\"\>", GridBox[{
       {"64"},
       {"34"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2 + A1\"\>", "\<\"A1\"\>", GridBox[{
       {"64"},
       {"34"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2\"\>", "\<\"A2 + 2A1\"\>", GridBox[{
       {"64"},
       {"34"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2 + A1\"\>", "\<\"A2 + A1\"\>", GridBox[{
       {"64"},
       {"34"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"2A2\"\>", GridBox[{
       {"64"},
       {"34"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"A3\"\>", GridBox[{
       {"64"},
       {"36"},
       {"14"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"3A1\"\>", "\<\"A2 + 2A1\"\>", GridBox[{
       {"65"},
       {"34"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"4A1\"\>", "\<\"A2 + A1\"\>", GridBox[{
       {"65"},
       {"34"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"A2 + 3A1\"\>", GridBox[{
       {"65"},
       {"34"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"2A2 + A1\"\>", GridBox[{
       {"65"},
       {"35"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A2\"\>", "\<\"A1\"\>", GridBox[{
       {"65"},
       {"35"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2\"\>", "\<\"A2 + A1\"\>", GridBox[{
       {"65"},
       {"35"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"4A1\"\>", "\<\"4A1\"\>", GridBox[{
       {"66"},
       {"34"},
       {"8"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"3A1\"\>", "\<\"A2 + A1\"\>", GridBox[{
       {"66"},
       {"35"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"4A1\"\>", "\<\"A2\"\>", GridBox[{
       {"66"},
       {"35"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A1\"\>", "\<\"A2 + 3A1\"\>", GridBox[{
       {"66"},
       {"35"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"A2 + 2A1\"\>", GridBox[{
       {"66"},
       {"35"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"2A2\"\>", GridBox[{
       {"66"},
       {"36"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A2\"\>", "\<\"A2\"\>", GridBox[{
       {"66"},
       {"36"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"3A1\"\>", "\<\"4A1\"\>", GridBox[{
       {"67"},
       {"35"},
       {"9"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"A2 + 3A1\"\>", GridBox[{
       {"67"},
       {"36"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"3A1\"\>", "\<\"A2\"\>", GridBox[{
       {"67"},
       {"36"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A1\"\>", "\<\"A2 + 2A1\"\>", GridBox[{
       {"67"},
       {"36"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"A2 + A1\"\>", GridBox[{
       {"67"},
       {"36"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"3A1\"\>", "\<\"3A1\"\>", GridBox[{
       {"68"},
       {"36"},
       {"10"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"4A1\"\>", GridBox[{
       {"68"},
       {"36"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"A2 + 2A1\"\>", GridBox[{
       {"68"},
       {"37"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A1\"\>", "\<\"A2 + A1\"\>", GridBox[{
       {"68"},
       {"37"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"A2\"\>", GridBox[{
       {"68"},
       {"37"},
       {"13"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"4A1\"\>", "\<\"A1\"\>", GridBox[{
       {"69"},
       {"37"},
       {"11"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"3A1\"\>", GridBox[{
       {"69"},
       {"37"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"A2 + A1\"\>", GridBox[{
       {"69"},
       {"38"},
       {"13"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A1\"\>", "\<\"A2\"\>", GridBox[{
       {"69"},
       {"38"},
       {"13"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"4A1\"\>", GridBox[{
       {"70"},
       {"38"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"3A1\"\>", "\<\"A1\"\>", GridBox[{
       {"70"},
       {"38"},
       {"12"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"2A1\"\>", GridBox[{
       {"70"},
       {"38"},
       {"14"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"A2\"\>", GridBox[{
       {"70"},
       {"39"},
       {"14"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"3A1\"\>", GridBox[{
       {"71"},
       {"39"},
       {"13"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"2A1\"\>", "\<\"A1\"\>", GridBox[{
       {"71"},
       {"39"},
       {"14"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"A1\"\>", "\<\"A1\"\>", GridBox[{
       {"72"},
       {"40"},
       {"14"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"2A1\"\>", GridBox[{
       {"72"},
       {"40"},
       {"15"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"A1\"\>", GridBox[{
       {"73"},
       {"41"},
       {"15"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]},
    {"\<\"0\"\>", "\<\"0\"\>", GridBox[{
       {"74"},
       {"42"},
       {"16"}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.1]}, 
          Offset[0.2]}}]}
   },
   GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  TableForm[{{"2A3", "2A3", {34, 18, 8}}, {
    "2A3", "D4(a1) + A2", {38, 20, 8}}, {
    "2A3", "A3 + A2 + A1", {39, 20, 7}}, {"2A3", "A3 + A2", {40, 21, 8}}, {
    "2A3", "D4(a1) + A1", {41, 22, 9}}, {"2A3", "A3 + 2A1", {42, 22, 8}}, {
    "D4(a1) + A2", "D4(a1) + A2", {42, 22, 8}}, {
    "2A3", "D4(a1)", {42, 23, 10}}, {
    "A3 + A2 + A1", "D4(a1) + A2", {43, 22, 7}}, {
    "2A3", "A3 + A1", {43, 23, 9}}, {"2A2 + 2A1", "2A3", {44, 22, 6}}, {
    "A3 + A2 + A1", "A3 + A2 + A1", {44, 22, 6}}, {
    "A3 + A2", "D4(a1) + A2", {44, 23, 8}}, {"2A3", "A3", {44, 24, 10}}, {
    "2A2 + A1", "2A3", {45, 23, 7}}, {
    "A3 + A2", "A3 + A2 + A1", {45, 23, 7}}, {
    "D4(a1) + A1", "D4(a1) + A2", {45, 24, 9}}, {"2A2", "2A3", {46, 24, 8}}, {
    "A3 + 2A1", "D4(a1) + A2", {46, 24, 8}}, {
    "A3 + A2", "A3 + A2", {46, 24, 8}}, {
    "A3 + A2 + A1", "D4(a1) + A1", {46, 24, 8}}, {
    "D4(a1)", "D4(a1) + A2", {46, 25, 10}}, {
    "2A3", "A2 + 3A1", {47, 24, 7}}, {
    "A3 + 2A1", "A3 + A2 + A1", {47, 24, 7}}, {
    "A3 + A1", "D4(a1) + A2", {47, 25, 9}}, {
    "A3 + A2", "D4(a1) + A1", {47, 25, 9}}, {
    "A3 + A2 + A1", "D4(a1)", {47, 25, 9}}, {
    "2A2 + 2A1", "D4(a1) + A2", {48, 24, 6}}, {
    "2A3", "A2 + 2A1", {48, 25, 8}}, {"A3 + 2A1", "A3 + A2", {48, 25, 8}}, {
    "A3 + A1", "A3 + A2 + A1", {48, 25, 8}}, {
    "A3", "D4(a1) + A2", {48, 26, 10}}, {"A3 + A2", "D4(a1)", {48, 26, 10}}, {
    "D4(a1) + A1", "D4(a1) + A1", {48, 26, 10}}, {
    "2A2 + 2A1", "A3 + A2 + A1", {49, 24, 5}}, {
    "2A2 + A1", "D4(a1) + A2", {49, 25, 7}}, {
    "2A3", "A2 + A1", {49, 26, 9}}, {"A3", "A3 + A2 + A1", {49, 26, 9}}, {
    "A3 + 2A1", "D4(a1) + A1", {49, 26, 9}}, {
    "A3 + A1", "A3 + A2", {49, 26, 9}}, {
    "D4(a1)", "D4(a1) + A1", {49, 27, 11}}, {
    "2A2 + 2A1", "A3 + A2", {50, 25, 6}}, {
    "2A2 + A1", "A3 + A2 + A1", {50, 25, 6}}, {
    "2A2", "D4(a1) + A2", {50, 26, 8}}, {"2A3", "4A1", {50, 26, 8}}, {
    "A3 + 2A1", "A3 + 2A1", {50, 26, 8}}, {"2A3", "A2", {50, 27, 10}}, {
    "A3", "A3 + A2", {50, 27, 10}}, {"A3 + 2A1", "D4(a1)", {50, 27, 10}}, {
    "A3 + A1", "D4(a1) + A1", {50, 27, 10}}, {
    "D4(a1)", "D4(a1)", {50, 28, 12}}, {"2A2", "A3 + A2 + A1", {51, 26, 7}}, {
    "2A2 + 2A1", "D4(a1) + A1", {51, 26, 7}}, {
    "2A2 + A1", "A3 + A2", {51, 26, 7}}, {
    "A2 + 3A1", "D4(a1) + A2", {51, 26, 7}}, {"2A3", "3A1", {51, 27, 9}}, {
    "A3 + 2A1", "A3 + A1", {51, 27, 9}}, {
    "A3", "D4(a1) + A1", {51, 28, 11}}, {"A3 + A1", "D4(a1)", {51, 28, 11}}, {
    "2A2 + 2A1", "A3 + 2A1", {52, 26, 6}}, {
    "A2 + 3A1", "A3 + A2 + A1", {52, 26, 6}}, {
    "2A2", "A3 + A2", {52, 27, 8}}, {"2A2 + 2A1", "D4(a1)", {52, 27, 8}}, {
    "2A2 + A1", "D4(a1) + A1", {52, 27, 8}}, {
    "A2 + 2A1", "D4(a1) + A2", {52, 27, 8}}, {
    "A3", "A3 + 2A1", {52, 28, 10}}, {"A3 + A1", "A3 + A1", {52, 28, 10}}, {
    "2A1", "2A3", {52, 28, 11}}, {"A3", "D4(a1)", {52, 29, 12}}, {
    "2A2 + 2A1", "A3 + A1", {53, 27, 7}}, {
    "2A2 + A1", "A3 + 2A1", {53, 27, 7}}, {
    "A2 + 2A1", "A3 + A2 + A1", {53, 27, 7}}, {
    "A2 + 3A1", "A3 + A2", {53, 27, 7}}, {
    "2A2", "D4(a1) + A1", {53, 28, 9}}, {"2A2 + A1", "D4(a1)", {53, 28, 9}}, {
    "A2 + A1", "D4(a1) + A2", {53, 28, 9}}, {"2A3", "A1", {53, 29, 11}}, {
    "A3", "A3 + A1", {53, 29, 11}}, {"2A2 + 2A1", "2A2 + 2A1", {54, 26, 4}}, {
    "2A2", "A3 + 2A1", {54, 28, 8}}, {"2A2 + 2A1", "A3", {54, 28, 8}}, {
    "2A2 + A1", "A3 + A1", {54, 28, 8}}, {
    "4A1", "D4(a1) + A2", {54, 28, 8}}, {
    "A2 + 2A1", "A3 + A2", {54, 28, 8}}, {
    "A2 + 3A1", "D4(a1) + A1", {54, 28, 8}}, {
    "A2 + A1", "A3 + A2 + A1", {54, 28, 8}}, {
    "2A2", "D4(a1)", {54, 29, 10}}, {"A2", "D4(a1) + A2", {54, 29, 10}}, {
    "0", "2A3", {54, 30, 12}}, {"A3", "A3", {54, 30, 12}}, {
    "2A2 + 2A1", "2A2 + A1", {55, 27, 5}}, {
    "4A1", "A3 + A2 + A1", {55, 28, 7}}, {
    "A2 + 3A1", "A3 + 2A1", {55, 28, 7}}, {"2A2", "A3 + A1", {55, 29, 9}}, {
    "2A2 + A1", "A3", {55, 29, 9}}, {"3A1", "D4(a1) + A2", {55, 29, 9}}, {
    "A2", "A3 + A2 + A1", {55, 29, 9}}, {
    "A2 + 2A1", "D4(a1) + A1", {55, 29, 9}}, {
    "A2 + 3A1", "D4(a1)", {55, 29, 9}}, {"A2 + A1", "A3 + A2", {55, 29, 9}}, {
    "2A2", "2A2 + 2A1", {56, 28, 6}}, {"2A2 + A1", "2A2 + A1", {56, 28, 6}}, {
    "3A1", "A3 + A2 + A1", {56, 29, 8}}, {"4A1", "A3 + A2", {56, 29, 8}}, {
    "A2 + 2A1", "A3 + 2A1", {56, 29, 8}}, {
    "A2 + 3A1", "A3 + A1", {56, 29, 8}}, {"2A2", "A3", {56, 30, 10}}, {
    "A2", "A3 + A2", {56, 30, 10}}, {"A2 + 2A1", "D4(a1)", {56, 30, 10}}, {
    "A2 + A1", "D4(a1) + A1", {56, 30, 10}}, {
    "2A1", "D4(a1) + A2", {56, 30, 11}}, {
    "2A2 + 2A1", "A2 + 3A1", {57, 28, 5}}, {"2A2", "2A2 + A1", {57, 29, 7}}, {
    "3A1", "A3 + A2", {57, 30, 9}}, {"4A1", "D4(a1) + A1", {57, 30, 9}}, {
    "A2 + 2A1", "A3 + A1", {57, 30, 9}}, {"A2 + 3A1", "A3", {57, 30, 9}}, {
    "A2 + A1", "A3 + 2A1", {57, 30, 9}}, {
    "2A1", "A3 + A2 + A1", {57, 30, 10}}, {
    "A1", "D4(a1) + A2", {57, 31, 11}}, {"A2", "D4(a1) + A1", {57, 31, 11}}, {
    "A2 + A1", "D4(a1)", {57, 31, 11}}, {
    "2A2 + 2A1", "A2 + 2A1", {58, 29, 6}}, {
    "2A2 + A1", "A2 + 3A1", {58, 29, 6}}, {"2A2", "2A2", {58, 30, 8}}, {
    "4A1", "A3 + 2A1", {58, 30, 8}}, {"3A1", "D4(a1) + A1", {58, 31, 10}}, {
    "4A1", "D4(a1)", {58, 31, 10}}, {"A1", "A3 + A2 + A1", {58, 31, 10}}, {
    "A2", "A3 + 2A1", {58, 31, 10}}, {"A2 + 2A1", "A3", {58, 31, 10}}, {
    "A2 + A1", "A3 + A1", {58, 31, 10}}, {"2A1", "A3 + A2", {58, 31, 11}}, {
    "0", "D4(a1) + A2", {58, 32, 12}}, {"A2", "D4(a1)", {58, 32, 12}}, {
    "2A2", "A2 + 3A1", {59, 30, 7}}, {"2A2 + 2A1", "A2 + A1", {59, 30, 7}}, {
    "2A2 + A1", "A2 + 2A1", {59, 30, 7}}, {"3A1", "A3 + 2A1", {59, 31, 9}}, {
    "4A1", "A3 + A1", {59, 31, 9}}, {"0", "A3 + A2 + A1", {59, 32, 11}}, {
    "3A1", "D4(a1)", {59, 32, 11}}, {"A1", "A3 + A2", {59, 32, 11}}, {
    "A2", "A3 + A1", {59, 32, 11}}, {"A2 + A1", "A3", {59, 32, 11}}, {
    "2A1", "D4(a1) + A1", {59, 32, 12}}, {"2A2 + 2A1", "4A1", {60, 30, 6}}, {
    "A2 + 3A1", "A2 + 3A1", {60, 30, 6}}, {"2A2", "A2 + 2A1", {60, 31, 8}}, {
    "2A2 + 2A1", "A2", {60, 31, 8}}, {"2A2 + A1", "A2 + A1", {60, 31, 8}}, {
    "3A1", "A3 + A1", {60, 32, 10}}, {"4A1", "A3", {60, 32, 10}}, {
    "2A1", "A3 + 2A1", {60, 32, 11}}, {"0", "A3 + A2", {60, 33, 12}}, {
    "A1", "D4(a1) + A1", {60, 33, 12}}, {"A2", "A3", {60, 33, 12}}, {
    "2A1", "D4(a1)", {60, 33, 13}}, {"2A2 + 2A1", "3A1", {61, 31, 7}}, {
    "2A2 + A1", "4A1", {61, 31, 7}}, {"A2 + 2A1", "A2 + 3A1", {61, 31, 7}}, {
    "2A2", "A2 + A1", {61, 32, 9}}, {"2A2 + A1", "A2", {61, 32, 9}}, {
    "3A1", "A3", {61, 33, 11}}, {"A1", "A3 + 2A1", {61, 33, 11}}, {
    "2A1", "A3 + A1", {61, 33, 12}}, {"0", "D4(a1) + A1", {61, 34, 13}}, {
    "A1", "D4(a1)", {61, 34, 13}}, {"2A2", "4A1", {62, 32, 8}}, {
    "2A2 + A1", "3A1", {62, 32, 8}}, {"A2 + 2A1", "A2 + 2A1", {62, 32, 8}}, {
    "A2 + 3A1", "A2 + A1", {62, 32, 8}}, {"2A1", "2A2 + 2A1", {62, 32, 9}}, {
    "2A2", "A2", {62, 33, 10}}, {"0", "A3 + 2A1", {62, 34, 12}}, {
    "A1", "A3 + A1", {62, 34, 12}}, {"2A1", "A3", {62, 34, 13}}, {
    "0", "D4(a1)", {62, 35, 14}}, {"4A1", "A2 + 3A1", {63, 32, 7}}, {
    "2A2", "3A1", {63, 33, 9}}, {"2A2 + 2A1", "A1", {63, 33, 9}}, {
    "A2", "A2 + 3A1", {63, 33, 9}}, {"A2 + 2A1", "A2 + A1", {63, 33, 9}}, {
    "2A1", "2A2 + A1", {63, 33, 10}}, {"0", "A3 + A1", {63, 35, 13}}, {
    "A1", "A3", {63, 35, 13}}, {"3A1", "A2 + 3A1", {64, 33, 8}}, {
    "4A1", "A2 + 2A1", {64, 33, 8}}, {"0", "2A2 + 2A1", {64, 34, 10}}, {
    "2A2 + A1", "A1", {64, 34, 10}}, {"A2", "A2 + 2A1", {64, 34, 10}}, {
    "A2 + A1", "A2 + A1", {64, 34, 10}}, {"2A1", "2A2", {64, 34, 11}}, {
    "0", "A3", {64, 36, 14}}, {"3A1", "A2 + 2A1", {65, 34, 9}}, {
    "4A1", "A2 + A1", {65, 34, 9}}, {"2A1", "A2 + 3A1", {65, 34, 10}}, {
    "0", "2A2 + A1", {65, 35, 11}}, {"2A2", "A1", {65, 35, 11}}, {
    "A2", "A2 + A1", {65, 35, 11}}, {"4A1", "4A1", {66, 34, 8}}, {
    "3A1", "A2 + A1", {66, 35, 10}}, {"4A1", "A2", {66, 35, 10}}, {
    "A1", "A2 + 3A1", {66, 35, 10}}, {"2A1", "A2 + 2A1", {66, 35, 11}}, {
    "0", "2A2", {66, 36, 12}}, {"A2", "A2", {66, 36, 12}}, {
    "3A1", "4A1", {67, 35, 9}}, {"0", "A2 + 3A1", {67, 36, 11}}, {
    "3A1", "A2", {67, 36, 11}}, {"A1", "A2 + 2A1", {67, 36, 11}}, {
    "2A1", "A2 + A1", {67, 36, 12}}, {"3A1", "3A1", {68, 36, 10}}, {
    "2A1", "4A1", {68, 36, 11}}, {"0", "A2 + 2A1", {68, 37, 12}}, {
    "A1", "A2 + A1", {68, 37, 12}}, {"2A1", "A2", {68, 37, 13}}, {
    "4A1", "A1", {69, 37, 11}}, {"2A1", "3A1", {69, 37, 12}}, {
    "0", "A2 + A1", {69, 38, 13}}, {"A1", "A2", {69, 38, 13}}, {
    "0", "4A1", {70, 38, 12}}, {"3A1", "A1", {70, 38, 12}}, {
    "2A1", "2A1", {70, 38, 14}}, {"0", "A2", {70, 39, 14}}, {
    "0", "3A1", {71, 39, 13}}, {"2A1", "A1", {71, 39, 14}}, {
    "A1", "A1", {72, 40, 14}}, {"0", "2A1", {72, 40, 15}}, {
    "0", "A1", {73, 41, 15}}, {"0", "0", {74, 42, 16}}}, 
   TableHeadings -> {
    None, {"BC Label1", "BC Label2", "{\[Kappa]R,dC,Rank(F)}"}}]]], "Output",
 CellChangeTimes->{3.910960251380734*^9, 3.910960392875161*^9, 
  3.910964662611631*^9, 3.910964798991982*^9},
 CellLabel->
  "Out[926]//TableForm=",ExpressionUUID->"d3026728-50fe-442c-b796-\
2489fd582034"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Spin(32)/Z_2 Heterotic Models", "Section",
 CellChangeTimes->{{3.910946039904697*^9, 
  3.9109460736533823`*^9}},ExpressionUUID->"260a6f4e-b8e3-492d-adef-\
be3277588bbd"],

Cell["\<\
The Heterotic Spin(32)/Z_2 models have the following structure:\
\>", "Text",
 CellChangeTimes->{{3.910946199947341*^9, 
  3.910946232560707*^9}},ExpressionUUID->"3a6092a7-ce05-4ce8-9f00-\
3c205e4a3154"],

Cell[BoxData[{
 RowBox[{"sp", 
  RowBox[{"(", "v1", ")"}]}], "\n", "1", "\n", 
 RowBox[{"[", 
  RowBox[{"so", 
   RowBox[{"(", 
    RowBox[{"2", "w1"}], ")"}]}], "]"}], "\n", 
 RowBox[{"so2", 
  RowBox[{"(", "v2", ")"}]}], "\[IndentingNewLine]", "4", "\n", 
 RowBox[{"[", 
  RowBox[{"sp", 
   RowBox[{"(", "w2", ")"}]}], "]"}], "\n", 
 RowBox[{"sp", 
  RowBox[{"(", "v3", ")"}]}], "\n", "1", "\n", 
 RowBox[{"[", 
  RowBox[{"so", 
   RowBox[{"(", 
    RowBox[{"2", "w3"}], ")"}]}], "]"}], "\n", 
 RowBox[{"su", 
  RowBox[{"(", "v4", ")"}]}], "\n", "2", "\n", 
 RowBox[{"[", 
  RowBox[{"u", 
   RowBox[{"(", "w4", ")"}]}], "]"}], "\n", 
 RowBox[{"su", 
  RowBox[{"(", "v5", ")"}]}], "\n", "2", "\n", 
 RowBox[{"[", 
  RowBox[{"u", 
   RowBox[{"(", "w5", ")"}]}], "]"}]}], "DisplayFormula",
 CellChangeTimes->{{3.910946207067203*^9, 3.910946207068008*^9}, {
  3.9109462400409107`*^9, 3.910946272775772*^9}, {3.910946343077648*^9, 
  3.910946390252103*^9}},ExpressionUUID->"0753e4b6-8d5c-4fa9-8e3e-\
776a918597c5"],

Cell["\<\
The quantities we are interested for T-duals are \[Kappa]R  and dim C, and \
are related to {v1,v2,v3,v4,v5} by\
\>", "Text",
 CellChangeTimes->{{3.910946408396412*^9, 3.9109464393464947`*^9}, {
  3.9109467665207787`*^9, 
  3.910946798679758*^9}},ExpressionUUID->"d1110dac-c001-4f4d-aa1c-\
71d6b2cbe6ff"],

Cell[BoxData[{
 RowBox[{"\[Kappa]R", "=", 
  RowBox[{"2", "+", "v1", "+", 
   RowBox[{"3", "v3"}], "+", 
   RowBox[{"2", "v2"}], "+", 
   RowBox[{"2", "v4"}], "+", "v5"}]}], "\[IndentingNewLine]", 
 RowBox[{"dC", "=", 
  RowBox[{
  "2", "+", "v1", "+", "v2", "+", "v3", "+", "v4", "+", 
   "v5"}]}]}], "DisplayFormula",
 CellChangeTimes->{{3.910946444456634*^9, 3.910946444458191*^9}, {
  3.9109464818016863`*^9, 3.9109464820110693`*^9}},
 CellLabel->
  "In[599]:=",ExpressionUUID->"9be50aaf-fa19-440f-ac20-d4dd64a90c1d"],

Cell["\<\
Hence pick \[Kappa]R and dim C and try to find consistent solutions :\
\>", "Text",
 CellChangeTimes->{{3.910946807888283*^9, 
  3.910946837742502*^9}},ExpressionUUID->"4988e194-9e87-4876-8d33-\
599eeda5f38b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Kappa]R", ",", "dC"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"68", ",", "37"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.910946847374398*^9, 3.9109468913739157`*^9}, {
  3.910948661633325*^9, 3.9109486664409533`*^9}, {3.910948699859849*^9, 
  3.9109487025114393`*^9}, {3.910950307309594*^9, 3.910950309528274*^9}, {
  3.910960681084659*^9, 3.910960681462076*^9}},
 CellLabel->
  "In[854]:=",ExpressionUUID->"3dc31781-49d5-4329-a4ce-5bac73e30a4d"],

Cell["\<\
Now let us find integer solution such that v4 and v5 are non negative and v2 \
is greater than 4\
\>", "Text",
 CellChangeTimes->{{3.9109479603507557`*^9, 3.910947989923581*^9}, {
  3.910948614626178*^9, 
  3.910948624545833*^9}},ExpressionUUID->"c62c0af5-fc00-4e5f-8f14-\
edb7ba801a12"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "+", "v1", "+", 
         RowBox[{"3", "v3"}], "+", 
         RowBox[{"2", "v2"}], "+", 
         RowBox[{"2", "v4"}], "+", "v5"}], "==", " ", "\[Kappa]R"}], ",", 
       RowBox[{
        RowBox[{"2", "+", "v1", "+", "v2", "+", "v3", "+", "v4", "+", "v5"}], 
        "==", "dC"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v1", ",", "v2", ",", "v3", ",", "v4", ",", "v5"}], "}"}], ",", 
     "NonNegativeIntegers"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulelist", "=", 
   RowBox[{"{", 
    RowBox[{"ToRules", "[", "sol", "]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CleanList", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"rulelist", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"v2", "/.", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "!=", 
        RowBox[{"{", "3", "}"}]}], "&&", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"v2", "/.", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "!=", 
        RowBox[{"{", "2", "}"}]}], "&&", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"v2", "/.", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "!=", 
        RowBox[{"{", "1", "}"}]}], "&&", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"v2", "/.", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "!=", 
        RowBox[{"{", "0", "}"}]}], "&&", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"v5", "/.", 
          RowBox[{"#", "[", 
           RowBox[{"[", "5", "]"}], "]"}]}], "}"}], "!=", 
        RowBox[{"{", "0", "}"}]}], "&&", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"v4", "/.", 
          RowBox[{"#", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "!=", 
        RowBox[{"{", "0", "}"}]}]}], " ", "&"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.910946611970182*^9, 3.9109466581164618`*^9}, 
   3.910946708190543*^9, {3.910946894478965*^9, 3.910946905454609*^9}, 
   3.910946943572977*^9, {3.91094703036628*^9, 3.910947031873993*^9}, {
   3.9109476867521057`*^9, 3.910947698762148*^9}, {3.910948713021393*^9, 
   3.9109489768807697`*^9}, 3.910960656604631*^9},
 CellLabel->
  "In[855]:=",ExpressionUUID->"79c8636f-4cd1-4ce9-828f-b2b5de5e955b"],

Cell["\<\
But to be consistent solution, anomaly cancellation constraints need be \
obeyed hence {w1, w2, w3, w4, w5} must be non - negative integer\
\>", "Text",
 CellChangeTimes->{{3.910947061568959*^9, 3.9109471233487463`*^9}, {
  3.9109480482590523`*^9, 
  3.9109480494908133`*^9}},ExpressionUUID->"f930362f-234b-4ca3-8016-\
75d733c15bb2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"w1", "=", 
   RowBox[{
    RowBox[{"2", "v1"}], "-", "v2", "+", "8"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w2", "=", 
   RowBox[{
    RowBox[{"2", "v2"}], "-", "8", "-", "v1", "-", "v3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w3", "=", 
   RowBox[{
    RowBox[{"2", "v3"}], "+", "8", "-", "v2", "-", "v4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w4", "=", 
   RowBox[{
    RowBox[{"2", "v4"}], "-", 
    RowBox[{"2", "v3"}], "-", "v5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w5", "=", 
   RowBox[{
    RowBox[{"2", "v5"}], "-", "v4"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"solutions", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<=", 
    RowBox[{"Length", "[", "CleanList", "]"}]}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"w1", ",", "w2", ",", "w3", ",", "w4", ",", "w5"}], "}"}], "/.", 
      RowBox[{"CleanList", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}]}], ";", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{
         StyleBox["Boole",
          FontWeight->"Plain"], 
         StyleBox["[",
          FontWeight->"Plain"], 
         RowBox[{"NonNegative", "[", "a", "]"}], "]"}], "]"}], "==", 
       RowBox[{"Length", "[", "a", "]"}]}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"solutions", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"CleanList", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "a"}], "}"}]}], "]"}]}], 
     "]"}]}]}], "]"}], "\n", 
 RowBox[{"solutions", "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{3.9109480554838667`*^9, 3.910948161223741*^9}, {
  3.910948532610285*^9, 3.9109485327890177`*^9}, {3.910960700254396*^9, 
  3.910960705372307*^9}},ExpressionUUID->"2e8966d1-e8fe-469a-b4e8-\
df488bbd1c43"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[GridBox[{
        {
         RowBox[{"v1", "\[Rule]", "0"}]},
        {
         RowBox[{"v2", "\[Rule]", "7"}]},
        {
         RowBox[{"v3", "\[Rule]", "6"}]},
        {
         RowBox[{"v4", "\[Rule]", "12"}]},
        {
         RowBox[{"v5", "\[Rule]", "10"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column], 
     TagBox[GridBox[{
        {"1"},
        {"0"},
        {"1"},
        {"2"},
        {"8"}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column]},
    {
     TagBox[GridBox[{
        {
         RowBox[{"v1", "\[Rule]", "0"}]},
        {
         RowBox[{"v2", "\[Rule]", "8"}]},
        {
         RowBox[{"v3", "\[Rule]", "6"}]},
        {
         RowBox[{"v4", "\[Rule]", "11"}]},
        {
         RowBox[{"v5", "\[Rule]", "10"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column], 
     TagBox[GridBox[{
        {"0"},
        {"2"},
        {"1"},
        {"0"},
        {"9"}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column]},
    {
     TagBox[GridBox[{
        {
         RowBox[{"v1", "\[Rule]", "1"}]},
        {
         RowBox[{"v2", "\[Rule]", "8"}]},
        {
         RowBox[{"v3", "\[Rule]", "6"}]},
        {
         RowBox[{"v4", "\[Rule]", "11"}]},
        {
         RowBox[{"v5", "\[Rule]", "9"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column], 
     TagBox[GridBox[{
        {"2"},
        {"1"},
        {"1"},
        {"1"},
        {"7"}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column]},
    {
     TagBox[GridBox[{
        {
         RowBox[{"v1", "\[Rule]", "2"}]},
        {
         RowBox[{"v2", "\[Rule]", "8"}]},
        {
         RowBox[{"v3", "\[Rule]", "6"}]},
        {
         RowBox[{"v4", "\[Rule]", "11"}]},
        {
         RowBox[{"v5", "\[Rule]", "8"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column], 
     TagBox[GridBox[{
        {"4"},
        {"0"},
        {"1"},
        {"2"},
        {"5"}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column]},
    {
     TagBox[GridBox[{
        {
         RowBox[{"v1", "\[Rule]", "2"}]},
        {
         RowBox[{"v2", "\[Rule]", "9"}]},
        {
         RowBox[{"v3", "\[Rule]", "6"}]},
        {
         RowBox[{"v4", "\[Rule]", "10"}]},
        {
         RowBox[{"v5", "\[Rule]", "8"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column], 
     TagBox[GridBox[{
        {"3"},
        {"2"},
        {"1"},
        {"0"},
        {"6"}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column]},
    {
     TagBox[GridBox[{
        {
         RowBox[{"v1", "\[Rule]", "3"}]},
        {
         RowBox[{"v2", "\[Rule]", "9"}]},
        {
         RowBox[{"v3", "\[Rule]", "6"}]},
        {
         RowBox[{"v4", "\[Rule]", "10"}]},
        {
         RowBox[{"v5", "\[Rule]", "7"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column], 
     TagBox[GridBox[{
        {"5"},
        {"1"},
        {"1"},
        {"1"},
        {"4"}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column]},
    {
     TagBox[GridBox[{
        {
         RowBox[{"v1", "\[Rule]", "4"}]},
        {
         RowBox[{"v2", "\[Rule]", "9"}]},
        {
         RowBox[{"v3", "\[Rule]", "6"}]},
        {
         RowBox[{"v4", "\[Rule]", "10"}]},
        {
         RowBox[{"v5", "\[Rule]", "6"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column], 
     TagBox[GridBox[{
        {"7"},
        {"0"},
        {"1"},
        {"2"},
        {"2"}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column]},
    {
     TagBox[GridBox[{
        {
         RowBox[{"v1", "\[Rule]", "4"}]},
        {
         RowBox[{"v2", "\[Rule]", "10"}]},
        {
         RowBox[{"v3", "\[Rule]", "6"}]},
        {
         RowBox[{"v4", "\[Rule]", "9"}]},
        {
         RowBox[{"v5", "\[Rule]", "6"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column], 
     TagBox[GridBox[{
        {"6"},
        {"2"},
        {"1"},
        {"0"},
        {"3"}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column]},
    {
     TagBox[GridBox[{
        {
         RowBox[{"v1", "\[Rule]", "5"}]},
        {
         RowBox[{"v2", "\[Rule]", "10"}]},
        {
         RowBox[{"v3", "\[Rule]", "6"}]},
        {
         RowBox[{"v4", "\[Rule]", "9"}]},
        {
         RowBox[{"v5", "\[Rule]", "5"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column], 
     TagBox[GridBox[{
        {"8"},
        {"1"},
        {"1"},
        {"1"},
        {"1"}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column]},
    {
     TagBox[GridBox[{
        {
         RowBox[{"v1", "\[Rule]", "6"}]},
        {
         RowBox[{"v2", "\[Rule]", "11"}]},
        {
         RowBox[{"v3", "\[Rule]", "6"}]},
        {
         RowBox[{"v4", "\[Rule]", "8"}]},
        {
         RowBox[{"v5", "\[Rule]", "4"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column], 
     TagBox[GridBox[{
        {"9"},
        {"2"},
        {"1"},
        {"0"},
        {"0"}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {{
            Offset[0.2]}}}],
      Column]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.910949842542238*^9, 3.91094985678089*^9}, 
   3.910950319207974*^9, 3.9109606926983023`*^9},
 CellLabel->
  "Out[864]//TableForm=",ExpressionUUID->"1b1f759b-44e4-4e8d-9279-\
999420c69fe4"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1440, 852},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>1.1 Inherited,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"867b59a7-bb4e-4fcd-bd4d-6af90558e071"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 177, 3, 108, "Title",ExpressionUUID->"fbb3841f-fa33-4384-9aae-efa774e79b1d"],
Cell[760, 27, 506, 9, 63, "Text",ExpressionUUID->"f59850c5-a1c6-4a2d-8fc7-3f9e02a3bee5"],
Cell[CellGroupData[{
Cell[1291, 40, 224, 4, 74, "Section",ExpressionUUID->"c2473c75-a356-475b-8180-68c643dc1213"],
Cell[1518, 46, 352, 7, 38, "Text",ExpressionUUID->"5d9ba204-41f0-4283-9ffd-5910a9dceaa2"],
Cell[CellGroupData[{
Cell[1895, 57, 9677, 235, 432, "Input",ExpressionUUID->"c68f0898-7e7a-48a6-adc1-c816bdb28d69"],
Cell[11575, 294, 5420, 133, 467, "Output",ExpressionUUID->"de26010d-6659-4482-8c76-6f6cebbcf245"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[17044, 433, 233, 4, 58, "Section",ExpressionUUID->"52482d76-edd0-4930-8a14-28cc6766ab11"],
Cell[17280, 439, 1053, 29, 38, "Text",ExpressionUUID->"4f0bd6c9-3c31-4a16-a8fe-3b74773253f1"],
Cell[CellGroupData[{
Cell[18358, 472, 3600, 82, 127, "Input",ExpressionUUID->"a9527caf-f4eb-4e73-8603-d72a35171a7e"],
Cell[21961, 556, 764, 13, 37, "Output",ExpressionUUID->"677832fc-acd1-4882-8e4f-42816d71ca0d"]
}, Open  ]],
Cell[22740, 572, 411, 8, 38, "Text",ExpressionUUID->"e56cd75a-6358-4615-a62f-f2e4d400fb2b"],
Cell[CellGroupData[{
Cell[23176, 584, 3169, 79, 198, "Input",ExpressionUUID->"b46717b2-12e4-4f30-940b-a052d42f681a"],
Cell[26348, 665, 105312, 3165, 11765, "Output",ExpressionUUID->"d3026728-50fe-442c-b796-2489fd582034"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[131709, 3836, 176, 3, 58, "Section",ExpressionUUID->"260a6f4e-b8e3-492d-adef-be3277588bbd"],
Cell[131888, 3841, 213, 5, 38, "Text",ExpressionUUID->"3a6092a7-ce05-4ce8-9f00-3c205e4a3154"],
Cell[132104, 3848, 1011, 31, 370, "DisplayFormula",ExpressionUUID->"0753e4b6-8d5c-4fa9-8e3e-776a918597c5"],
Cell[133118, 3881, 314, 7, 38, "Text",ExpressionUUID->"d1110dac-c001-4f4d-aa1c-71d6b2cbe6ff"],
Cell[133435, 3890, 521, 13, 53, "DisplayFormula",ExpressionUUID->"9be50aaf-fa19-440f-ac20-d4dd64a90c1d"],
Cell[133959, 3905, 219, 5, 38, "Text",ExpressionUUID->"4988e194-9e87-4876-8d33-599eeda5f38b"],
Cell[134181, 3912, 524, 12, 33, "Input",ExpressionUUID->"3dc31781-49d5-4329-a4ce-5bac73e30a4d"],
Cell[134708, 3926, 297, 7, 38, "Text",ExpressionUUID->"c62c0af5-fc00-4e5f-8f14-edb7ba801a12"],
Cell[135008, 3935, 2536, 71, 80, "Input",ExpressionUUID->"79c8636f-4cd1-4ce9-828f-b2b5de5e955b"],
Cell[137547, 4008, 343, 7, 38, "Text",ExpressionUUID->"f930362f-234b-4ca3-8016-75d733c15bb2"],
Cell[CellGroupData[{
Cell[137915, 4019, 2011, 63, 221, "Input",ExpressionUUID->"2e8966d1-e8fe-469a-b4e8-df488bbd1c43"],
Cell[139929, 4084, 10634, 357, 907, "Output",ExpressionUUID->"1b1f759b-44e4-4e8d-9279-999420c69fe4"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


